Does Dimensionality Reduction via Random Projections Preserve Landscape Features?

Exploratory Landscape Analysis (ELA) provides numerical features for characterizing black-box optimization problems. In high-dimensional settings, however, ELA suffers from sparsity effects, high estimator variance, and the prohibitive cost of computing several feature classes. Dimensionality reduction has therefore been proposed as a way to make ELA applicable in such settings, but it remains unclear whether features computed in reduced spaces still reflect intrinsic properties of the original landscape. In this work, we investigate the robustness of ELA features under dimensionality reduction via Random Gaussian Embeddings (RGEs). Starting from the same sampled points and objective values, we compute ELA features in projected spaces and compare them to those obtained in the original search space across multiple sample budgets and embedding dimensions. Our results show that linear random projections often alter the geometric and topological structure relevant to ELA, yielding feature values that are no longer representative of the original problem. While a small subset of features remains comparatively stable, most are highly sensitive to the embedding. Moreover, robustness under projection does not necessarily imply informativeness, as apparently robust features may still reflect projection-induced artifacts rather than intrinsic landscape characteristics.

==> Figures/Example/plotting_bar_plots_sequential.py <==
import pandas as pd
import seaborn as sns
import numpy as np
import os, sys
from pathlib import Path
import matplotlib

from typing import Tuple, List


## =============================
## GECCO Conference Settings for plots
## =============================

# Set font to be consistent before importing pyplot
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# Import pyplot
import matplotlib.pyplot as plt

## =============================
## CONSTANT CONFIGURATION
## =============================

#FUNCTION_IDS:list = [1, 8, 11, 16, 20]  # Function IDs to consider
FUNCTION_IDS:list = [1,8,11,16,20]# Function IDs to consider
INSTANCE_IDS:list = [*range(15)]  # Instance IDs to consider

DATASET_2000_CONSIDERED_SEEDS = [*range(2001,2041)] # Seeds to consider for DATASET_SIZE = 2000
DATASET_200_CONSIDERED_SEEDS = [*range(1001,1041)] # Seeds to consider for DATASET_SIZE = 200

EPSILON = 1e-9 # To avoid log(0) or ./0 issues

ROOT_DIRECTORY = Path(__file__).resolve().parent
SAVE_FIGURE_DIRECTORY = ROOT_DIRECTORY.joinpath("figures_histogram_sequential")


#/% First import the datasets (just keep in mind to make the labelling consistent)
# ELA Features on Full-Dataset without Projections


def choose_full_dataset_file(data_size:int) -> str:
    r"""
    This function chooses the appropriate full dataset file based on the data size.

    Args
    --------------
    data_size (int): The size of the dataset (e.g., 200 or 2000).

    Returns
    --------------
    str: The filename of the full dataset corresponding to the given data size.

    """
    if data_size == 200:
        return "complete_data_2.csv"
    elif data_size == 2000:
        return "complete_data_generated.csv"
    else:
        raise ValueError("Unsupported DATASET_SIZE")

def choose_reduced_feature_file(data_size:int, reduction_ratio:float) -> str:
    r"""
    This function chooses the appropriate reduced feature dataset file based on the data size and reduction ratio.

    Args
    --------------
    data_size (int): The size of the dataset (e.g., 200 or 2000).
    reduction_ratio (float): The reduction ratio (e.g., 0.25 or 0.5).

    Returns
    --------------
    str: The filename of the reduced feature dataset corresponding to the given data size and reduction ratio.

    """
    if data_size == 200 and reduction_ratio == 0.25:
        return "reduced_1_200_0.25.parquet"
    elif data_size == 200 and reduction_ratio == 0.5:
        return "reduced_1_200_0.5.parquet"
    elif data_size == 2000 and reduction_ratio == 0.25:
        return "reduced_2_2000_0.25.parquet"
    elif data_size == 2000 and reduction_ratio == 0.5:
        return "reduced_2_2000_0.5.parquet"
    else:
        raise ValueError("Unsupported combination of DATASET_SIZE and REDUCTION_RATIO")
    
def choose_reduced_feature_file_one_shot(data_size:int, reduction_ratio:float) -> str:
    r"""
    This function chooses the appropriate reduced feature dataset file for one-shot reduction based on the data size and reduction ratio.   

    Args
    --------------
    data_size (int): The size of the dataset (e.g., 200 or 2000).
    reduction_ratio (float): The reduction ratio (e.g., 0.25 or 0.5).
    
    Returns
    --------------
    str: The filename of the reduced feature dataset corresponding to the given data size and reduction ratio.
    
    """

    if data_size == 200 and reduction_ratio == 0.25:
        return "reduced_oneshot_1_200_0.25.parquet"
    elif data_size == 200 and reduction_ratio == 0.5:
        return "reduced_oneshot_1_200_0.5.parquet"
    elif data_size == 2000 and reduction_ratio == 0.25:
        return "reduced_oneshot_2_2000_0.25.parquet"
    elif data_size == 2000 and reduction_ratio == 0.5:
        return "reduced_oneshot_2_2000_0.5.parquet"
    else:
        raise ValueError("Unsupported combination of DATASET_SIZE and REDUCTION_RATIO")

def load_dataset_as_pd_df(file_path:str) -> pd.DataFrame:
    r"""
    Load a dataset from a given file path into a pandas DataFrame.

    Args
    --------------
    file_path (str): The path to the dataset file.
    
    Returns
    --------------
    pd.DataFrame: The loaded dataset as a pandas DataFrame.
    """

    # Check first the file exists
    if Path(file_path).exists is False:
        raise FileNotFoundError(f"The file {file_path} does not exist.")

    if file_path.endswith('.parquet'):
        df = pd.read_parquet(file_path)
    elif file_path.endswith('.csv'):
        df = pd.read_csv(file_path)
    else:
        raise ValueError("Unsupported file format. Please provide a .parquet or .csv file.")
    
    return df

def filter_considered_seeds(df:pd.DataFrame, dataset_size:int) -> pd.DataFrame:
    r"""
    Filter the DataFrame to include only the considered seeds based on the DATASET_SIZE.

    Args
    --------------
    df (pd.DataFrame): The input DataFrame containing a 'seed_lhs' column.
    dataset_size (int): The size of the dataset (e.g., 200 or 2000).
    
    Returns
    --------------
    pd.DataFrame: The filtered DataFrame containing only the considered seeds.
    """

    if dataset_size == 200:
        considered_seeds = DATASET_200_CONSIDERED_SEEDS
    elif dataset_size == 2000:
        considered_seeds = DATASET_2000_CONSIDERED_SEEDS
    else:
        raise ValueError("Unsupported DATASET_SIZE")

    filtered_df = df[df['seed_lhs'].isin(considered_seeds)].copy()
    return filtered_df

def erase_runtime_columns(df:pd.DataFrame) -> pd.DataFrame:
    r"""
    Erase runtime-related columns from the DataFrame.

    Args
    --------------
    df (pd.DataFrame): The input DataFrame.
    
    Returns
    --------------
    pd.DataFrame: The DataFrame with runtime-related columns removed.
    """

    runtime_columns = [col for col in df.columns if 'runtime' in col.lower()]
    df_cleaned = df.drop(columns=runtime_columns)
    return df_cleaned

def select_only_required_function_ids(df:pd.DataFrame) -> pd.DataFrame:
    r"""
    Select only the rows corresponding to the required function IDs.

    Args
    --------------
    df (pd.DataFrame): The input DataFrame containing a 'function_idx' column.
    
    Returns
    --------------
    pd.DataFrame: The DataFrame filtered to include only the required function IDs.
    """

    filtered_df = df[df['function_idx'].isin(FUNCTION_IDS)].copy()
    return filtered_df


def process_dataframe(df:pd.DataFrame, dataset_size:int) -> pd.DataFrame:
    r"""
    Process the DataFrame by filtering considered seeds and erasing runtime columns.

    Args
    --------------
    df (pd.DataFrame): The input DataFrame.
    dataset_size (int): The size of the dataset (e.g., 200 or 2000).
    
    Returns
    --------------
    pd.DataFrame: The processed DataFrame.
    """

    df_filtered = filter_considered_seeds(df, dataset_size)
    df_processed = erase_runtime_columns(df_filtered)
    df_processed = select_only_required_function_ids(df_processed)
    return df_processed

def plot_violin_plots_unbiased(df_full:pd.DataFrame,
                      df_reduced:pd.DataFrame,
                      df_reduced_oneshot:pd.DataFrame,
                      feature_name:str,
                      function_id:int = 1,
                      instance_id:int = 0,
                      seed_lhs:int = 1001,
                      show_fig:bool = False,
                      fig_size:Tuple = (14,6)) -> Tuple[matplotlib.figure.Figure, matplotlib.axes.Axes]:
    
    r"""
    Plots violin plots for the given function ID, instance ID, and seed LHS using the full, reduced, and one-shot reduced DataFrames.

    Args
    --------------
    df_full (pd.DataFrame): The full dataset DataFrame.
    df_reduced (pd.DataFrame): The reduced dataset DataFrame.
    df_reduced_oneshot (pd.DataFrame): The one-shot reduced dataset DataFrame.
    feature_name (str): The name of the feature to plot.
    function_id (int): The function ID to filter on.
    instance_id (int): The instance ID to filter on.
    seed_lhs (int): The seed LHS to filter on.
    show_fig (bool): Whether to display the figure immediately.
    fig_size (Tuple): The size of the figure.
    """

    # Filter data for the specified function ID, instance ID, and seed LHS
    df_full_filtered = df_full[
        (df_full['function_idx'] == function_id) &
        (df_full['instance_idx'] == instance_id) &
        (df_full['seed_lhs'] == seed_lhs)
    ]

    df_reduced_filtered = df_reduced[
        (df_reduced['function_idx'] == function_id) &
        (df_reduced['instance_idx'] == instance_id) &
        (df_reduced['seed_lhs'] == seed_lhs)
    ]

    df_reduced_oneshot_filtered = df_reduced_oneshot[
        (df_reduced_oneshot['function_idx'] == function_id) &
        (df_reduced_oneshot['instance_idx'] == instance_id) &
        (df_reduced_oneshot['seed_lhs'] == seed_lhs)
    ]

    # Extract feature(s)
    original_feature = df_full_filtered[[feature_name]]
    reduced_feature = df_reduced_filtered[[feature_name]]
    reduced_feature_oneshot = df_reduced_oneshot_filtered[[feature_name]]


     # Check if original feature has exactly one row

    if original_feature.shape[0] != 1:
        raise ValueError("Original feature must contain exactly one row.")

    # --- Long-format reduced data with embedding seed ---
    reduced_long = df_reduced_filtered[["embedding_seed"]].join(reduced_feature)
    reduced_long = reduced_long.melt(
        id_vars="embedding_seed",
        var_name="feature",
        value_name="value",
    )

    reduced_long_oneshot = df_reduced_oneshot_filtered[["embedding_seed"]].join(reduced_feature_oneshot)
    reduced_long_oneshot = reduced_long_oneshot.melt(
        id_vars="embedding_seed",
        var_name="feature",
        value_name="value",
    )

    # --- Plot ---
    fig, ax = plt.subplots(figsize=fig_size)

    # --- Violin plot for reduced data ---
    sns.violinplot(
        data=reduced_long,
        x="embedding_seed",
        y="value",
        inner="quartile",
        cut=0,
        density_norm='width',
        ax=ax,
        color="lightblue",
    )

    # --- Overlay stripplot for one-shot reduced data ---
    sns.stripplot(
    data=reduced_long_oneshot,
    x="embedding_seed",
    y="value",
    color="darkorange",
    size=8,
    jitter=False,
    ax=ax,
    label="One-shot reduced",
    )

    # --- Reference line from original feature ---
    for col in original_feature.columns:
        ax.axhline(
            original_feature.iloc[0][col],
            color="darkgreen",
            linestyle="--",
            linewidth=2,
            label="Full Dimensional Feature Value",
        )

    ax.set_title(
        f"{feature_name} | fid={function_id}, instance={instance_id}, reduction_ratio={REDUCTION_RATIO}, seed_lhs={seed_lhs}, n_samples={DATASET_SIZE}"
    )
    ax.set_xlabel("Projection Identifier (embedding seed)")
    ax.set_ylabel(feature_name)

    handles, labels = ax.get_legend_handles_labels()
    unique = dict(zip(labels, handles))
    ax.legend(unique.values(), unique.keys())

    if show_fig is True:
        plt.show()

    return fig, ax


def plot_bar_plots_unbiased(
    df_full_2000: pd.DataFrame,
    df_full_200: pd.DataFrame,
    df_reduced_2000_05: pd.DataFrame,
    df_reduced_200_05: pd.DataFrame,
    df_reduced_2000_025: pd.DataFrame,
    df_reduced_200_025: pd.DataFrame,
    df_reduced_oneshot_2000_05: pd.DataFrame,
    df_reduced_oneshot_200_05: pd.DataFrame,
    df_reduced_oneshot_2000_025: pd.DataFrame,
    df_reduced_oneshot_200_025: pd.DataFrame,
    feature_name: str,
    function_id: int = 1,
    instance_id: int = 0,
    show_fig: bool = False,
    fig_size: Tuple = (16, 6),
) -> Tuple[matplotlib.figure.Figure, matplotlib.axes.Axes]:
    """
    Bar-plot visualization of ALL reduced and one-shot reduced datasets
    without aggregation or grouping by embedding_seed.

    Full references are computed as MEAN over all seeds.
    """

    # ------------------------------------------------------------
    # Helper to filter and tag dataframe
    # ------------------------------------------------------------
    def _prepare(df, label, kind):
        df_f = df[
            (df["function_idx"] == function_id)
            & (df["instance_idx"] == instance_id)
        ].copy()

        df_f["value"] = df_f[feature_name]
        df_f["dataset"] = label
        df_f["kind"] = kind
        return df_f[["value", "dataset", "kind"]]

    # ------------------------------------------------------------
    # Collect all reduced datasets
    # ------------------------------------------------------------
    reduced_dfs: List[pd.DataFrame] = [
        _prepare(df_reduced_2000_05,  "R=0.5 | N=2000", "reduced"),
        _prepare(df_reduced_200_05,   "R=0.5 | N=200",  "reduced"),
        _prepare(df_reduced_2000_025, "R=0.25 | N=2000","reduced"),
        _prepare(df_reduced_200_025,  "R=0.25 | N=200", "reduced"),
    ]

    reduced_os_dfs: List[pd.DataFrame] = [
        _prepare(df_reduced_oneshot_2000_05,  "R=0.5 | N=2000", "oneshot"),
        _prepare(df_reduced_oneshot_200_05,   "R=0.5 | N=200",  "oneshot"),
        _prepare(df_reduced_oneshot_2000_025, "R=0.25 | N=2000","oneshot"),
        _prepare(df_reduced_oneshot_200_025,  "R=0.25 | N=200", "oneshot"),
    ]

    df_reduced_all = pd.concat(reduced_dfs + reduced_os_dfs, ignore_index=True)
    df_reduced_all["run_id"] = df_reduced_all.index.astype(str)

    # ------------------------------------------------------------
    # Full reference values (SAFE, SEED-INDEPENDENT)
    # ------------------------------------------------------------
    df_full_2000_f = df_full_2000[
        (df_full_2000["function_idx"] == function_id)
        & (df_full_2000["instance_idx"] == instance_id)
    ]

    df_full_200_f = df_full_200[
        (df_full_200["function_idx"] == function_id)
        & (df_full_200["instance_idx"] == instance_id)
    ]

    if df_full_2000_f.empty or df_full_200_f.empty:
        raise ValueError(
            "Full dataset is empty after filtering by function_idx / instance_idx."
        )

    full_2000_val = df_full_2000_f[feature_name].mean()
    full_200_val = df_full_200_f[feature_name].mean()

    # ------------------------------------------------------------
    # Plot
    # ------------------------------------------------------------
    fig, ax = plt.subplots(figsize=fig_size)

    # Bars = reduced
    sns.barplot(
        data=df_reduced_all[df_reduced_all["kind"] == "reduced"],
        x="run_id",
        y="value",
        hue="dataset",
        dodge=False,
        ax=ax,
    )

    # Points = one-shot reduced
    sns.stripplot(
        data=df_reduced_all[df_reduced_all["kind"] == "oneshot"],
        x="run_id",
        y="value",
        hue="dataset",
        dodge=False,
        size=7,
        marker="o",
        ax=ax,
    )

    # Reference lines (MEAN over seeds)
    ax.axhline(
        full_2000_val,
        color="black",
        linestyle="--",
        linewidth=2,
        label="Full N=2000 (mean)",
    )

    ax.axhline(
        full_200_val,
        color="gray",
        linestyle=":",
        linewidth=2,
        label="Full N=200 (mean)",
    )

    # ------------------------------------------------------------
    # Cosmetics
    # ------------------------------------------------------------
    ax.set_title(
        f"{feature_name} | fid={function_id}, instance={instance_id}"
    )
    ax.set_xlabel("Experiment index (all datasets)")
    ax.set_ylabel(feature_name)
    ax.set_xticks([])

    handles, labels = ax.get_legend_handles_labels()
    unique = dict(zip(labels, handles))
    ax.legend(unique.values(), unique.keys(), ncol=2)

    if show_fig:
        plt.show()

    return fig, ax


def plot_histograms_unbiased(
    df_full_2000: pd.DataFrame,
    df_full_200: pd.DataFrame,
    df_reduced_2000_05: pd.DataFrame,
    df_reduced_200_05: pd.DataFrame,
    df_reduced_2000_025: pd.DataFrame,
    df_reduced_200_025: pd.DataFrame,
    df_reduced_oneshot_2000_05: pd.DataFrame,
    df_reduced_oneshot_200_05: pd.DataFrame,
    df_reduced_oneshot_2000_025: pd.DataFrame,
    df_reduced_oneshot_200_025: pd.DataFrame,
    feature_name: str,
    function_id: int = 1,
    instance_id: int = 0,
    bins: int = 30,
    show_fig: bool = False,
    fig_size: Tuple = (16, 6),
) -> Tuple[matplotlib.figure.Figure, matplotlib.axes.Axes]:
    """
    Histogram-only visualization of ALL datasets (full, reduced, one-shot).
    No aggregation, no grouping, no seed bias.
    """

    # ------------------------------------------------------------
    # Helper: filter by function + instance
    # ------------------------------------------------------------
    def _filter(df):
        return df[
            (df["function_idx"] == function_id)
            & (df["instance_idx"] == instance_id)
        ][feature_name]

    # ------------------------------------------------------------
    # Collect all series
    # ------------------------------------------------------------
    data_series = {
        "Full $S=2000$": _filter(df_full_2000),
        "Full $S=200$": _filter(df_full_200),
        "Reduced $r=0.5$ | $S=2000$": _filter(df_reduced_2000_05),
        "Reduced $r=0.5$ | $S=200$": _filter(df_reduced_200_05),
        "Reduced $r=0.25$ | $S=2000$": _filter(df_reduced_2000_025),
        "Reduced $r=0.25$ | $S=200$": _filter(df_reduced_200_025),
        "One-shot $r=0.5$ | $S=2000$": _filter(df_reduced_oneshot_2000_05),
        "One-shot $r=0.5$ | $S=200$": _filter(df_reduced_oneshot_200_05),
        "One-shot $r=0.25$ | $S=2000$": _filter(df_reduced_oneshot_2000_025),
        "One-shot $r=0.25$ | $S=200$": _filter(df_reduced_oneshot_200_025),
    }

    # Remove empty datasets
    data_series = {k: v for k, v in data_series.items() if not v.empty}

    if not data_series:
        raise ValueError("No data available after filtering.")

    # ------------------------------------------------------------
    # Shared binning (important!)
    # ------------------------------------------------------------
    
    all_values = np.concatenate([v.values for v in data_series.values()])

    try:
        bin_edges = np.histogram_bin_edges(all_values, bins=bins)
    except ValueError as e:
        print("Error computing histogram bin edges:", e)
        return None, None

    # ------------------------------------------------------------
    # Plot
    # ------------------------------------------------------------
    fig, ax = plt.subplots(figsize=fig_size)

    for label, values in data_series.items():
        sns.histplot(
            values,
            bins=bin_edges,
            stat="density",
            element="bars", #step
            fill=True,
            linewidth=2,
            ax=ax,
            label=label,
        )

    ax.set_title(
        f"{feature_name} | fid={function_id}, instance={instance_id}"
    )
    ax.set_xlabel(feature_name)
    ax.set_ylabel("Density")
    ax.legend(ncol=2)

    if show_fig:
        plt.show()

    return fig, ax

def plot_histograms_unbiased_rows_by_reduction(
    df_full_2000: pd.DataFrame,
    df_full_200: pd.DataFrame,
    df_reduced_2000_05: pd.DataFrame,
    df_reduced_200_05: pd.DataFrame,
    df_reduced_2000_025: pd.DataFrame,
    df_reduced_200_025: pd.DataFrame,
    df_reduced_oneshot_2000_05: pd.DataFrame,
    df_reduced_oneshot_200_05: pd.DataFrame,
    df_reduced_oneshot_2000_025: pd.DataFrame,
    df_reduced_oneshot_200_025: pd.DataFrame,
    feature_name: str,
    function_id: int = 1,
    instance_id: int = 0,
    bins: int = 30,
    show_fig: bool = False,
    fig_size: Tuple = (16, 12),
) -> Tuple[matplotlib.figure.Figure, np.ndarray]:
    """
    Histogram visualization split by reduction ratio r.
    Subplots:
      (1) Full
      (2) r = 0.5
      (3) r = 0.25
    """

    # ------------------------------------------------------------
    # Helper: filter by function + instance
    # ------------------------------------------------------------
    def _filter(df):
        return df[
            (df["function_idx"] == function_id)
            & (df["instance_idx"] == instance_id)
        ][feature_name]

    # ------------------------------------------------------------
    # Organize data per subplot (per r)
    # ------------------------------------------------------------
    groups = [
        (
            "Full (no reduction)",
            {
                "Full $S=2000$": _filter(df_full_2000),
                "Full $S=200$": _filter(df_full_200),
            },
        ),
        (
            r"Reduced / One-shot ($r = 0.5$)",
            {
                "Reduced $S=2000$": _filter(df_reduced_2000_05),
                "Reduced $S=200$": _filter(df_reduced_200_05),
                "One-shot $S=2000$": _filter(df_reduced_oneshot_2000_05),
                "One-shot $S=200$": _filter(df_reduced_oneshot_200_05),
            },
        ),
        (
            r"Reduced / One-shot ($r = 0.25$)",
            {
                "Reduced $S=2000$": _filter(df_reduced_2000_025),
                "Reduced $S=200$": _filter(df_reduced_200_025),
                "One-shot $S=2000$": _filter(df_reduced_oneshot_2000_025),
                "One-shot $S=200$": _filter(df_reduced_oneshot_200_025),
            },
        ),
    ]

    # Remove empty series
    for _, d in groups:
        for k in list(d.keys()):
            if d[k].empty:
                del d[k]

    # ------------------------------------------------------------
    # Shared binning across ALL data
    # ------------------------------------------------------------
    all_values = np.concatenate(
        [
            v.values
            for _, group in groups
            for v in group.values()
            if not v.empty
        ]
    )

    if all_values.size == 0:
        raise ValueError("No data available after filtering.")

    try:
        bin_edges = np.histogram_bin_edges(all_values, bins=bins)
    except ValueError as e:
        print("Error computing histogram bin edges:", e)
        return None, None

    # ------------------------------------------------------------
    # Plot
    # ------------------------------------------------------------
    fig, axes = plt.subplots(3, 1, figsize=fig_size, sharex=True)

    for ax, (title, series_dict) in zip(axes, groups):
        for label, values in series_dict.items():
            sns.histplot(
                values,
                bins=bin_edges,
                stat="density",
                element="bars",
                fill=True,
                linewidth=1.5,
                ax=ax,
                label=label,
            )

        ax.set_title(title)
        ax.set_ylabel("Density")
        ax.legend(ncol=2)

    axes[-1].set_xlabel(feature_name)

    fig.suptitle(
        f"{feature_name} | fid={function_id}, instance={instance_id}",
        fontsize=14,
    )
    fig.tight_layout(rect=[0, 0, 1, 0.96])

    if show_fig:
        plt.show()

    return fig, axes


def plot_histograms_unbiased_rows_by_reduction(
    df_full_2000: pd.DataFrame,
    df_full_200: pd.DataFrame,
    df_reduced_2000_05: pd.DataFrame,
    df_reduced_200_05: pd.DataFrame,
    df_reduced_2000_025: pd.DataFrame,
    df_reduced_200_025: pd.DataFrame,
    df_reduced_oneshot_2000_05: pd.DataFrame,
    df_reduced_oneshot_200_05: pd.DataFrame,
    df_reduced_oneshot_2000_025: pd.DataFrame,
    df_reduced_oneshot_200_025: pd.DataFrame,
    feature_name: str,
    function_id: int = 1,
    instance_id: int = 0,
    bins: int = 30,
    show_fig: bool = False,
    fig_size: Tuple = (16, 12),
) -> Tuple[matplotlib.figure.Figure, np.ndarray]:
    """
    Histogram visualization split by reduction ratio r.
    Subplots:
      (1) Full
      (2) r = 0.5
      (3) r = 0.25
    """

    # ------------------------------------------------------------
    # Helper: filter by function + instance
    # ------------------------------------------------------------
    def _filter(df):
        return df[
            (df["function_idx"] == function_id)
            & (df["instance_idx"] == instance_id)
        ][feature_name]

    # ------------------------------------------------------------
    # Organize data per subplot (per r)
    # ------------------------------------------------------------
    groups = [
        (
            "Full (no reduction)",
            {
                "Full $S=2000$": _filter(df_full_2000),
                "Full $S=200$": _filter(df_full_200),
            },
        ),
        (
            r"Reduced / One-shot ($r = 0.5$)",
            {
                "Reduced $S=2000$": _filter(df_reduced_2000_05),
                "Reduced $S=200$": _filter(df_reduced_200_05),
                "One-shot $S=2000$": _filter(df_reduced_oneshot_2000_05),
                "One-shot $S=200$": _filter(df_reduced_oneshot_200_05),
            },
        ),
        (
            r"Reduced / One-shot ($r = 0.25$)",
            {
                "Reduced $S=2000$": _filter(df_reduced_2000_025),
                "Reduced $S=200$": _filter(df_reduced_200_025),
                "One-shot $S=2000$": _filter(df_reduced_oneshot_2000_025),
                "One-shot $S=200$": _filter(df_reduced_oneshot_200_025),
            },
        ),
    ]

    # Remove empty series
    for _, d in groups:
        for k in list(d.keys()):
            if d[k].empty:
                del d[k]

    # ------------------------------------------------------------
    # Shared binning across ALL data
    # ------------------------------------------------------------
    all_values = np.concatenate(
        [
            v.values
            for _, group in groups
            for v in group.values()
            if not v.empty
        ]
    )

    if all_values.size == 0:
        raise ValueError("No data available after filtering.")

    try:
        bin_edges = np.histogram_bin_edges(all_values, bins=bins)
    except ValueError as e:
        print("Error computing histogram bin edges:", e)
        return None, None

    # ------------------------------------------------------------
    # Plot
    # ------------------------------------------------------------
    fig, axes = plt.subplots(3, 1, figsize=fig_size, sharex=True)

    for ax, (title, series_dict) in zip(axes, groups):
        for label, values in series_dict.items():
            sns.histplot(
                values,
                bins=bin_edges,
                stat="density",
                element="bars",
                fill=True,
                linewidth=1.5,
                ax=ax,
                label=label,
            )

        ax.set_title(title)
        ax.set_ylabel("Density")
        ax.legend(ncol=2)

    axes[-1].set_xlabel(feature_name)

    fig.suptitle(
        f"{feature_name} | fid={function_id}, instance={instance_id}",
        fontsize=14,
    )
    fig.tight_layout(rect=[0, 0, 1, 0.96])

    if show_fig:
        plt.show()

    return fig, axes


def plot_histograms_unbiased_rows_by_reduction_2(
    df_full_2000: pd.DataFrame,
    df_full_200: pd.DataFrame,
    df_reduced_2000_05: pd.DataFrame,
    df_reduced_200_05: pd.DataFrame,
    df_reduced_2000_025: pd.DataFrame,
    df_reduced_200_025: pd.DataFrame,
    df_reduced_oneshot_2000_05: pd.DataFrame,
    df_reduced_oneshot_200_05: pd.DataFrame,
    df_reduced_oneshot_2000_025: pd.DataFrame,
    df_reduced_oneshot_200_025: pd.DataFrame,
    feature_name: str,
    function_id: int = 1,
    instance_id: int = 0,
    bins: int = 30,
    show_fig: bool = False,
    fig_size: Tuple = (16, 12),
) -> Tuple[matplotlib.figure.Figure, np.ndarray]:
    """
    Histogram visualization split by reduction ratio r.
    Subplots:
      (1) Full
      (2) r = 0.5
      (3) r = 0.25
    """

    # ------------------------------------------------------------
    # Helper: filter by function + instance
    # ------------------------------------------------------------
    def _filter(df):
        return df[
            (df["function_idx"] == function_id)
            & (df["instance_idx"] == instance_id)
        ][feature_name]

    # ------------------------------------------------------------
    # Organize data per subplot (per r)
    # ------------------------------------------------------------
    groups = [
        (
            "Full (no reduction)",
            {
                "$S=2000$": _filter(df_full_2000),
                "$S=200$": _filter(df_full_200),
            },
        ),
        (
            r"$r = 0.5$",
            {
                "$S=2000$": _filter(df_reduced_oneshot_2000_05),
                "$S=200$": _filter(df_reduced_oneshot_200_05),
            },
        ),
        (
            r"$r = 0.25$",
            {
               
                "$S=2000$": _filter(df_reduced_oneshot_2000_025),
                "$S=200$": _filter(df_reduced_oneshot_200_025),
            },
        ),
    ]

    # Remove empty series
    for _, d in groups:
        for k in list(d.keys()):
            if d[k].empty:
                del d[k]

    # ------------------------------------------------------------
    # Shared binning across ALL data
    # ------------------------------------------------------------
    all_values = np.concatenate(
        [
            v.values
            for _, group in groups
            for v in group.values()
            if not v.empty
        ]
    )

    if all_values.size == 0:
        raise ValueError("No data available after filtering.")

    try:
        bin_edges = np.histogram_bin_edges(all_values, bins=bins)
    except ValueError as e:
        print("Error computing histogram bin edges:", e)
        return None, None

    # ------------------------------------------------------------
    # Plot
    # ------------------------------------------------------------
    fig, axes = plt.subplots(3, 1, figsize=fig_size, sharex=True)

    for ax, (title, series_dict) in zip(axes, groups):
        for label, values in series_dict.items():
            sns.histplot(
                values,
                bins=bin_edges,
                stat="density",
                element="bars",
                fill=True,
                linewidth=1.5,
                ax=ax,
                label=label,
            )

        ax.set_title(title)
        ax.set_ylabel("Density")
        #ax.legend(ncol=2)

    axes[-1].set_xlabel(feature_name)

    fig.suptitle(
        f"{feature_name} | fid={function_id}, instance={instance_id}",
        fontsize=14,
    )
    fig.tight_layout(rect=[0, 0, 1, 0.96])

    if show_fig:
        plt.show()

    return fig, axes

# Create sample data or load your dataset
# df = pd.read_csv('your_data.csv')

# Sample data for demonstration
#data = {
#    'category': ['A', 'A', 'A', 'B', 'B', 'B', 'C', 'C', 'C'] * 10,
#    'values': [1, 2, 3, 2, 3, 4, 3, 4, 5] * 10
#}
#df = pd.DataFrame(data)

# Create violin plot
#plt.figure(figsize=(10, 6))
#sns.violinplot(data=df, x='category', y='values')
#plt.title('Violin Plot')
#plt.xlabel('Category')
#plt.ylabel('Values')
#plt.show()

# Alternative with multiple variables
# sns.violinplot(data=df, x='category', y='values', hue='another_column')


def main( )->None:
    # Load the dataset
    full_dataset_file_2000 = choose_full_dataset_file(2000)
    df_full_ela_2000 = process_dataframe(load_dataset_as_pd_df(full_dataset_file_2000),2000)

    full_dataset_file_200 = choose_full_dataset_file(200)
    df_full_ela_200 = process_dataframe(load_dataset_as_pd_df(full_dataset_file_200),200)

    reduced_feature_file_2000_05 = choose_reduced_feature_file(2000, 0.5)
    df_reduced_ela_2000_05 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_2000_05),2000)

    reduced_feature_file_2000_025 = choose_reduced_feature_file(2000, 0.25)
    df_reduced_ela_2000_025 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_2000_025),2000)

    reduced_feature_file_oneshot_2000_05 = choose_reduced_feature_file_one_shot(2000, 0.5)
    df_reduced_ela_oneshot_2000_05 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_oneshot_2000_05),2000)

    reduced_feature_file_oneshot_2000_025 = choose_reduced_feature_file_one_shot(2000, 0.25)
    df_reduced_ela_oneshot_2000_025 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_oneshot_2000_025),2000)

    reduced_feature_file_200_05 = choose_reduced_feature_file(200, 0.5)
    df_reduced_ela_200_05 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_200_05),200)

    reduced_feature_file_200_025 = choose_reduced_feature_file(200, 0.25)
    df_reduced_ela_200_025 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_200_025),200)

    reduced_feature_file_oneshot_200_05 = choose_reduced_feature_file_one_shot(200, 0.5)
    df_reduced_ela_oneshot_200_05 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_oneshot_200_05),200)

    reduced_feature_file_oneshot_200_025 = choose_reduced_feature_file_one_shot(200, 0.25)
    df_reduced_ela_oneshot_200_025 = process_dataframe(load_dataset_as_pd_df(reduced_feature_file_oneshot_200_025),200)

    feature_name = "ic.eps_max"
    # Test the plotting function for a specific feature, function, instance
    # fig, ax = plot_histograms_unbiased(
    #     df_full_ela_2000,
    #     df_full_ela_200,
    #     df_reduced_ela_2000_05,
    #     df_reduced_ela_200_05,
    #     df_reduced_ela_2000_025,
    #     df_reduced_ela_200_025,
    #     df_reduced_ela_oneshot_2000_05,
    #     df_reduced_ela_oneshot_200_05,
    #     df_reduced_ela_oneshot_2000_025,
    #     df_reduced_ela_oneshot_200_025,
    #     feature_name=feature_name,
    #     function_id=16,
    #     instance_id=1,
    #     show_fig=True,
    #     fig_size=(16, 6),
    #     bins=100,
    # )

    # Get all the feature names available
    all_feature_names = [col for col in df_reduced_ela_2000_025.columns if col not in ["embedding_seed",
                                                                              "round",
                                                                              "reduction_ratio",
                                                                              "instance_idx",
                                                                              "function_idx",
                                                                              "n_samples",
                                                                              "seed_lhs",
                                                                              "dimension"]]
    
    # Loop all over functions, instances, seeds, and features
    for function_id in FUNCTION_IDS:
        for instance_id in INSTANCE_IDS:
            for feature_name in all_feature_names:

                print(
                    f"Plotting for feature: {feature_name}, "
                    f"function_id: {function_id}, instance_id: {instance_id}"
                )

                fig, ax = plot_histograms_unbiased_rows_by_reduction_2(
                                                    df_full_ela_2000,
                                                    df_full_ela_200,
                                                    df_reduced_ela_2000_05,
                                                    df_reduced_ela_200_05,
                                                    df_reduced_ela_2000_025,
                                                    df_reduced_ela_200_025,
                                                    df_reduced_ela_oneshot_2000_05,
                                                    df_reduced_ela_oneshot_200_05,
                                                    df_reduced_ela_oneshot_2000_025,
                                                    df_reduced_ela_oneshot_200_025,
                                                    feature_name=feature_name,
                                                    function_id=function_id,
                                                    instance_id=instance_id,
                                                    show_fig=False,
                                                    fig_size=(16, 6),
                                                    bins=100,
                                                )
                
                 # Build directory hierarchy cleanly
                figure_path = (
                    SAVE_FIGURE_DIRECTORY
                    / f"fid{function_id}"
                    / f"iid{instance_id}"

                )

                figure_path.mkdir(parents=True, exist_ok=True)

                # Final filename
                figure_file = figure_path / f"histogram_{feature_name}_separate.pdf"

                if not fig is None:
                    fig.savefig(figure_file, dpi=300, bbox_inches="tight")
                    plt.close(fig)

    # if DATASET_SIZE == 200:
    #     considered_seeds = DATASET_200_CONSIDERED_SEEDS
    # elif DATASET_SIZE == 2000:
    #     considered_seeds = DATASET_2000_CONSIDERED_SEEDS
    # else:
    #     raise ValueError("Unsupported DATASET_SIZE")

    # #feature_name = "ela_meta.lin_simple.adj_r2"
    # #feature_name = "ela_distr.kurtosis"
    # #feature_name = "ela_distr.number_of_peaks"
    # #feature_name = "ela_meta.lin_simple.intercept"
    # #feature_name = "nbc.nb_fitness.cor"
    # #feature_name = "ela_level.mmce_qda_25"
    # #feature_name = "ic.eps_max"
    # #feature_name = "pca.expl_var.cor_x"
    # #feature_name = "ic.eps_ratio"
    # ic.eps_s
    # disp.diff_mean_10
    # ela_meta.quad_simple.adj_r2
    # #feature_name = "pca.expl_var_PC1.cor_x"
    # #feature_name = "disp.diff_median_25"

    # # Get all the feature names available
    # all_feature_names = [col for col in df_reduced_ela.columns if col not in ["embedding_seed",
    #                                                                           "round",
    #                                                                           "reduction_ratio",
    #                                                                           "instance_idx",
    #                                                                           "function_idx",
    #                                                                           "n_samples",
    #                                                                           "seed_lhs",
    #                                                                           "dimension"]]
    
    # # Loop all over functions, instances, seeds, and features
    # for function_id in FUNCTION_IDS:
    #     for instance_id in INSTANCE_IDS:
    #         for seed_idx in considered_seeds:
    #             for feature_name in all_feature_names:

    #                 print(
    #                     f"Plotting for feature: {feature_name}, "
    #                     f"function_id: {function_id}, instance_id: {instance_id}, seed: {seed_idx}"
    #                 )

    #                 fig, ax = plot_violin_plots_unbiased(
    #                     df_full_ela,
    #                     df_reduced_ela,
    #                     df_reduced_ela_oneshot,
    #                     feature_name=feature_name,
    #                     function_id=function_id,
    #                     instance_id=instance_id,
    #                     seed_lhs=seed_idx,
    #                     show_fig=False,
    #                     fig_size=(14, 6),
    #                 )

    #                 # Build directory hierarchy cleanly
    #                 figure_path = (
    #                     SAVE_FIGURE_DIRECTORY
    #                     / f"n{DATASET_SIZE}"
    #                     / f"rr{REDUCTION_RATIO}"
    #                     / f"fid{function_id}"
    #                     / f"iid{instance_id}"
    #                     / f"seed{seed_idx}"
    #                 )

    #                 figure_path.mkdir(parents=True, exist_ok=True)

    #                 # Final filename
    #                 figure_file = figure_path / f"violin_{feature_name}.pdf"

    #                 fig.savefig(figure_file, dpi=300, bbox_inches="tight")
    #                 plt.close(fig)



    




if __name__ == "__main__":    main()
